The Sun's position in the sky

We express the position of the Sun in the sky as a function of time and the observer's geographic coordinates. Our method is based on applying rotation matrices to vectors describing points on the celestial sphere. We also derive direct expressions, as functions of date of the year and geographic latitude, for the duration of daylight, the maximum and minimum altitudes of the Sun, and the cardinal directions to sunrise and sunset. We discuss how to account for the eccentricity of the earth's orbit, the precessions of the equinoxes and the perihelion, the size of the solar disk, and atmospheric refraction. We illustrate these results by computing the dates of "Manhattanhenge" (when sunset aligns with the east-west streets on the main traffic grid for Manhattan, in New York City), by plotting the altitude of the Sun over representative cities as a function of time, and by showing plots ("analemmas") for the position of the Sun in the sky at a given hour of the day.

==> anc/SunPosition.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     72490,       1730]
NotebookOptionsPosition[     69014,       1627]
NotebookOutlinePosition[     69613,       1648]
CellTagsIndexPosition[     69570,       1645]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["The Sun\[CloseCurlyQuote]s position in the sky", "Title",
 CellChangeTimes->{{3.511271253397078*^9, 3.511271284593506*^9}, {
   3.548788788056849*^9, 3.548788793698266*^9}, {3.552919769689601*^9, 
   3.552919777104295*^9}, 3.553013496190366*^9, 3.5729594924991355`*^9}],

Cell[TextData[{
 "This notebook accompanies article by A. Jenkins, posted online as \
arXiv:1208.1043 [physics.pop-ph] and published in Eur. J. Phys. ",
 StyleBox["34",
  FontWeight->"Bold"],
 ", 633 (2013)."
}], "Subsubtitle",
 CellChangeTimes->{{3.548788797382148*^9, 3.548788818741214*^9}, {
   3.548789218706448*^9, 3.548789245428913*^9}, {3.5487898862266417`*^9, 
   3.548789887795433*^9}, 3.5528243682412853`*^9, {3.553013741323835*^9, 
   3.553013787859082*^9}, {3.553013828322378*^9, 3.5530138313767157`*^9}, {
   3.553096710466135*^9, 3.553096735019863*^9}, {3.553096807477433*^9, 
   3.553096807954112*^9}, {3.553177269864973*^9, 3.553177271057725*^9}, {
   3.5531810909479427`*^9, 3.5531811017533073`*^9}, {3.572811829339905*^9, 
   3.5728118301999063`*^9}, {3.5729595152283754`*^9, 3.572959538410016*^9}, {
   3.572959594429714*^9, 3.5729596030565295`*^9}}],

Cell[TextData[{
 "The values of the orbital parameters are taken from the ",
 StyleBox["Astronomical Almanac for the Year 2013",
  FontSlant->"Italic"],
 ", (US Naval Observatory and UK Hydrographic Office). "
}], "Text",
 CellChangeTimes->{{3.5487888330266953`*^9, 3.548788844024366*^9}, {
   3.548788892044984*^9, 3.548788970487237*^9}, {3.5487890320594*^9, 
   3.548789046918457*^9}, 3.5487898546536293`*^9, {3.548908934090412*^9, 
   3.548908938198894*^9}, 3.549004307601181*^9, {3.553014135308228*^9, 
   3.553014155586858*^9}, 3.5531014594833527`*^9, {3.5729595721216755`*^9, 
   3.5729595756004815`*^9}}],

Cell[CellGroupData[{

Cell["I. Equation of the center and solar declination", "Section",
 CellChangeTimes->{{3.548788740456287*^9, 3.548788782604763*^9}, {
  3.552597670896213*^9, 3.552597674423024*^9}}],

Cell["\<\
Obliquity of the Earth' s axis of rotation, with respect to the ecliptic :\
\>", "Text",
 CellChangeTimes->{{3.549142296581441*^9, 3.5491423080989943`*^9}, {
   3.5491429004830647`*^9, 3.549142925983354*^9}, {3.553013908790917*^9, 
   3.553013908947076*^9}, 3.5729596307621784`*^9}],

Cell[BoxData[
 RowBox[{"\[CurlyEpsilon]", "=", 
  FractionBox[
   RowBox[{"\[Pi]", "*", "23.43759"}], "180"]}]], "Input",
 CellChangeTimes->{{3.4368031114908113`*^9, 3.436803112215249*^9}, 
   3.548041289253812*^9, 3.54804140506076*^9, {3.548671006382022*^9, 
   3.548671008606517*^9}, {3.5487870344142103`*^9, 3.548787041201283*^9}, 
   3.548787497301228*^9, {3.549638217048283*^9, 3.5496382178284492`*^9}, {
   3.549638288163554*^9, 3.549638306937293*^9}, {3.5496386219951*^9, 
   3.549638622130068*^9}, {3.572720248226644*^9, 3.572720250816249*^9}}],

Cell["\<\
The mean anomaly for the orbit of the Earth around the Sun, measured in days, \
starting from 1 Jan. 2013, 0:00 UTC\
\>", "Text",
 CellChangeTimes->{{3.511271517985348*^9, 3.511271587632685*^9}, {
   3.511271848712238*^9, 3.511271850330462*^9}, {3.547547681987513*^9, 
   3.5475476828517942`*^9}, {3.5475589904250813`*^9, 3.547559030392577*^9}, {
   3.548150700888053*^9, 3.5481507047304296`*^9}, {3.548664708795166*^9, 
   3.548664740898528*^9}, {3.549142938443775*^9, 3.5491429392134657`*^9}, 
   3.553013911762343*^9, {3.572959635847787*^9, 3.572959639201793*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "[", "d_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"356.666444", "+", 
     RowBox[{"0.98560028", "*", 
      RowBox[{"(", 
       RowBox[{"d", "+", "1"}], ")"}]}]}], ")"}], "*", 
   RowBox[{"\[Pi]", "/", "180"}]}]}]], "Input",
 CellChangeTimes->{{3.5475552749071283`*^9, 3.547555310424608*^9}, 
   3.547555491140833*^9, {3.547556262714314*^9, 3.5475562767592897`*^9}, {
   3.547556495005031*^9, 3.54755649738518*^9}, {3.5480413309072638`*^9, 
   3.5480413349940166`*^9}, {3.548671122963464*^9, 3.548671124895831*^9}, {
   3.548700344153832*^9, 3.548700364531205*^9}, {3.548700480343541*^9, 
   3.548700483579028*^9}, {3.548702295325272*^9, 3.548702321807218*^9}, {
   3.5487023591173153`*^9, 3.548702544189003*^9}, {3.5487025758546553`*^9, 
   3.548702667085952*^9}, {3.5487029634276247`*^9, 3.5487029680346203`*^9}, {
   3.54870359783729*^9, 3.54870369208388*^9}, {3.5487869345256042`*^9, 
   3.5487869855521603`*^9}, {3.548907548212112*^9, 3.548907551515329*^9}, 
   3.548907715584881*^9}],

Cell["\<\
Correction to the true anomaly, given by Kepler' s \"equation of the center\":\
\>", "Text",
 CellChangeTimes->{{3.548664747145248*^9, 3.54866477143921*^9}, {
  3.5729596445526023`*^9, 3.5729596466898065`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ce", "[", "d_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "e"}], "-", 
       RowBox[{
        FractionBox["3", "12"], 
        SuperscriptBox["e", "3"]}]}], ")"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"M", "[", "d", "]"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "4"], 
     SuperscriptBox["e", "2"], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"2", "*", 
       RowBox[{"M", "[", "d", "]"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["13", "12"], 
     SuperscriptBox["e", "3"], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"3", "*", 
       RowBox[{"M", "[", "d", "]"}]}], "]"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"e", "\[Rule]", "0.0167032"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.547555320854114*^9, 3.547555376618856*^9}, {
   3.547555441290618*^9, 3.547555446803679*^9}, {3.548041341647709*^9, 
   3.548041366917522*^9}, {3.548671243382655*^9, 3.548671418578146*^9}, {
   3.5487005952202587`*^9, 3.548700595783557*^9}, {3.5487051739038897`*^9, 
   3.548705175414197*^9}, {3.548787011704413*^9, 3.5487870149704857`*^9}, 
   3.548787482920766*^9}],

Cell["\<\
Ecliptic longitude of the Sun (measured with respect the northward equinox) :\
\
\>", "Text",
 CellChangeTimes->{{3.548664776585822*^9, 3.5486648037628736`*^9}, {
   3.548671534867116*^9, 3.5486715520672407`*^9}, {3.548704671198732*^9, 
   3.5487046810097237`*^9}, {3.548790028927075*^9, 3.548790054040229*^9}, {
   3.548870020632794*^9, 3.548870021920844*^9}, {3.553013916957629*^9, 
   3.553013917098061*^9}, {3.553177325790923*^9, 3.5531773321728354`*^9}, 
   3.572959651900215*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]", "[", "d_", "]"}], ":=", 
  RowBox[{
   RowBox[{"M", "[", "d", "]"}], "+", 
   RowBox[{"Ce", "[", "d", "]"}], "-", 
   RowBox[{
    FractionBox[
     RowBox[{"360", "-", "283.161"}], "180"], "*", "\[Pi]"}]}]}]], "Input",
 CellChangeTimes->{{3.54755545341015*^9, 3.547555466132082*^9}, 
   3.5475560996133223`*^9, {3.5475562335174007`*^9, 3.547556252702366*^9}, {
   3.547556345353115*^9, 3.5475563713419867`*^9}, {3.5475570664856663`*^9, 
   3.5475571067773247`*^9}, {3.547558111543804*^9, 3.547558117468321*^9}, {
   3.547562861357018*^9, 3.5475628625774097`*^9}, {3.5475628996191463`*^9, 
   3.547562899859355*^9}, {3.548146128810444*^9, 3.5481461316045732`*^9}, 
   3.548664840399116*^9, {3.54867162773848*^9, 3.548671629366187*^9}, {
   3.548788647771768*^9, 3.5487887207613907`*^9}, 3.548790066816877*^9, {
   3.548884690400484*^9, 3.548884690884632*^9}, {3.5488848284987707`*^9, 
   3.548884828719748*^9}, {3.548967631880969*^9, 3.548967632314189*^9}, {
   3.548967894756426*^9, 3.548967894933346*^9}, {3.549004007553512*^9, 
   3.549004011050084*^9}, {3.5490041703020163`*^9, 3.549004170769023*^9}, {
   3.5525921874378633`*^9, 3.552592228714724*^9}}],

Cell["\<\
Polar angle of the Sun in the equatorial reference frame (i.e., the \
complement of the solar declination) :\
\>", "Text",
 CellChangeTimes->{{3.548301508751011*^9, 3.548301519631106*^9}, 
   3.548301664548421*^9, {3.552492392615035*^9, 3.552492399217142*^9}, {
   3.553014042901772*^9, 3.5530140432116547`*^9}, 3.572959655706622*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]", "[", "d_", "]"}], ":=", 
  RowBox[{"ArcCos", "[", 
   RowBox[{
    RowBox[{"Sin", "[", "\[CurlyEpsilon]", "]"}], "*", 
    RowBox[{"Sin", "[", 
     RowBox[{"\[Phi]", "[", "d", "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.548301538181849*^9, 3.548301581350205*^9}, 
   3.548467801669437*^9, {3.548664830760195*^9, 3.548664845004313*^9}, 
   3.54879009839395*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["II.  Duration of daylight", "Section",
 CellChangeTimes->{{3.548789114931712*^9, 3.548789129353916*^9}, {
  3.552589781681849*^9, 3.5525897831161833`*^9}}],

Cell["\<\
Neglecting the variation of the Sun\[CloseCurlyQuote]s declination within a \
single day, we may estimate of the number of hours of daylight for a given \
day of the year as:\
\>", "Text",
 CellChangeTimes->{{3.511271624009704*^9, 3.511271661043876*^9}, 
   3.547557687394907*^9, 3.548664858299378*^9, {3.552492426718046*^9, 
   3.552492427050359*^9}, {3.5531015527233677`*^9, 3.553101575748411*^9}, {
   3.572959663225835*^9, 3.572959663647036*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"L_", ",", "d_"}], "]"}], ":=", 
  RowBox[{"Re", "[", 
   RowBox[{"24", "*", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{"ArcCos", "[", 
        RowBox[{
         RowBox[{"Tan", "[", "L", "]"}], "*", 
         RowBox[{"Cot", "[", 
          RowBox[{"\[Theta]", "[", "d", "]"}], "]"}]}], "]"}], "\[Pi]"]}], 
     ")"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.547555792361751*^9, 3.547555969973646*^9}, {
   3.548146136069408*^9, 3.548146140569044*^9}, {3.54830159204078*^9, 
   3.548301619583926*^9}, {3.548391147520093*^9, 3.548391180508013*^9}, 
   3.548436700314769*^9, {3.548515868701049*^9, 3.548515873337072*^9}, 
   3.548664862988187*^9, {3.553179645759899*^9, 3.553179674624358*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"hours", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"H", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Pi]", "*", "10.4"}], "180"], ",", "d"}], "]"}], ",", 
       RowBox[{"H", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Pi]", "*", "42.36"}], "180"], ",", "d"}], "]"}], ",", 
       RowBox[{"H", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Pi]", "*", "59.33"}], "180"], ",", "d"}], "]"}], ",", 
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{
          FractionBox["\[Pi]", "2"], "-", "\[CurlyEpsilon]"}], ",", "d"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "0", ",", "366"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<d\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<H\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Red"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Blue"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Thick", ",", "Green"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "60", ",", "120", ",", "180", ",", "240", ",", "300", ",", "360"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "6", ",", "12", ",", "18", ",", "24"}], "}"}]}], 
       "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"FontSize", "\[Rule]", "12"}], "]"}]}]}], "]"}]}], ";", 
  RowBox[{"outlinedGraphics", "=", 
   RowBox[{"First", "@", 
    RowBox[{"ImportString", "[", 
     RowBox[{
      RowBox[{"ExportString", "[", 
       RowBox[{"hours", ",", "\"\<PDF\>\""}], "]"}], ",", "\"\<PDF\>\"", ",", 
      
      RowBox[{"\"\<TextMode\>\"", "\[Rule]", "\"\<Outlines\>\""}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQzXBa+FRu3itHcWvP0yBayMpbvzf/leOPvEoDEL0u
VckGRFeIe4LpC+qNBxwLXjmu2rn+IIh+VBFwDERXbGQ9CaI3JX04C6LPnnp4
EUSvmZBwDURb+OjcAtF9k/MegegN/2aAaZ3vmp9AtH9k3A8QndX1icMJSL/Q
deAB0RpvdoiA6AXxZyRAdIVrlCyI7vNNAtMG84WVQLTHpdsqIPrw6hgTEN0V
WWEGoq9tM1ZxAdI3Qm+rg2jDB7KhIHr5+pxwEG362zcGRMvtywXTQlFrEkF0
2dWQZBDt+WVKOohWOnAwA0TnCiTMmFD4ylFBKXYmiI66xvRDrfKVo+vJDDC9
iqWJVR1ILzhQyAuiAX6mqOk=
  "]],

Cell["\<\
Correction for the angular size of the Sun and for atmospheric refraction :\
\>", "Text",
 CellChangeTimes->{{3.5490043247591343`*^9, 3.549004354840522*^9}, {
   3.5525082712240543`*^9, 3.552508271946151*^9}, {3.5525893650390453`*^9, 
   3.552589365606125*^9}, 3.553013929323906*^9, {3.5531016288315077`*^9, 
   3.553101633126648*^9}, {3.553180929723866*^9, 3.553180932124065*^9}, 
   3.5729596732098527`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DH", "[", 
   RowBox[{"L_", ",", "d_"}], "]"}], ":=", 
  RowBox[{"Abs", "[", 
   FractionBox["0.114", 
    RowBox[{
     RowBox[{"Cos", "[", "L", "]"}], "*", 
     RowBox[{"Sin", "[", 
      RowBox[{"\[Theta]", "[", "d", "]"}], "]"}], "*", 
     SqrtBox[
      RowBox[{"1", "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Tan", "[", "L", "]"}], "*", 
          RowBox[{"Cot", "[", 
           RowBox[{"\[Theta]", "[", "d", "]"}], "]"}]}], ")"}], "2"]}]]}]], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5526028231656227`*^9, 3.5526028356745443`*^9}, {
   3.553177874087805*^9, 3.553177881422078*^9}, {3.553177997709509*^9, 
   3.55317802158746*^9}, {3.553178187536612*^9, 3.55317819800546*^9}, {
   3.553178294320644*^9, 3.5531783019698*^9}, {3.553178704384611*^9, 
   3.5531787064365892`*^9}, {3.553179493119993*^9, 3.55317956699363*^9}, {
   3.553179807278881*^9, 3.553179814213982*^9}, {3.553179881534161*^9, 
   3.5531798874733963`*^9}, 3.553180007106057*^9, {3.553180141331007*^9, 
   3.553180145237788*^9}, {3.553180227603385*^9, 3.553180231689917*^9}}],

Cell["\<\
A plot of this correction, in minutes, for the latitude of New York City :\
\>", "Text",
 CellChangeTimes->{{3.552602942515576*^9, 3.552602985804924*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"adjustment", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DH", "[", 
       RowBox[{
        RowBox[{
         FractionBox["40.7142", "180"], "*", "\[Pi]"}], ",", "d"}], "]"}], 
      "*", "60"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "0", ",", "366"}], "}"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"d", ",", "\"\<\[CapitalDelta]H (min)\>\""}], "}"}]}]}], 
    "]"}]}], ";", 
  RowBox[{"outlinedGraphics", "=", 
   RowBox[{"First", "@", 
    RowBox[{"ImportString", "[", 
     RowBox[{
      RowBox[{"ExportString", "[", 
       RowBox[{"adjustment", ",", "\"\<PDF\>\""}], "]"}], ",", "\"\<PDF\>\"", 
      ",", 
      RowBox[{"\"\<TextMode\>\"", "\[Rule]", "\"\<Outlines\>\""}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.552602838992186*^9, 3.552602910456264*^9}, {
  3.552603082517295*^9, 3.55260313630446*^9}, {3.5529234980419197`*^9, 
  3.5529235005763893`*^9}, {3.552926046560471*^9, 3.552926052542053*^9}}],

Cell["The corrected duration of daylight :", "Text",
 CellChangeTimes->{{3.5526029987871523`*^9, 3.552603029881925*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HL", "[", 
   RowBox[{"L_", ",", "d_"}], "]"}], ":=", 
  RowBox[{"Min", "[", 
   RowBox[{"24", ",", 
    RowBox[{
     RowBox[{"H", "[", 
      RowBox[{"L", ",", "d"}], "]"}], "+", 
     RowBox[{"DH", "[", 
      RowBox[{"L", ",", "d"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.547555792361751*^9, 3.547555969973646*^9}, {
   3.548146136069408*^9, 3.548146140569044*^9}, {3.54830159204078*^9, 
   3.548301619583926*^9}, {3.548391147520093*^9, 3.548391180508013*^9}, 
   3.548436700314769*^9, {3.548515881328751*^9, 3.5485158855729313`*^9}, 
   3.548704386562677*^9, {3.549622047709775*^9, 3.549622069724967*^9}, 
   3.549622266295341*^9, 3.549626829973836*^9, 3.552508762799088*^9, 
   3.552508804735512*^9, {3.5525104918004847`*^9, 3.5525104923299227`*^9}, {
   3.5525105234829397`*^9, 3.552510523754635*^9}, {3.55251057205634*^9, 
   3.552510587903598*^9}, {3.552589217165018*^9, 3.552589262107564*^9}, {
   3.5525894278832493`*^9, 3.5525894281856127`*^9}, {3.5525899968037033`*^9, 
   3.5525899984009523`*^9}, {3.552603003149701*^9, 3.552603006070222*^9}, {
   3.553177488360561*^9, 3.553177490239151*^9}, {3.5531775820711823`*^9, 
   3.553177611796081*^9}, {3.553177711389641*^9, 3.55317771268773*^9}, {
   3.553177925319441*^9, 3.5531779445542183`*^9}, {3.553178111778947*^9, 
   3.553178141546706*^9}, {3.553178211685858*^9, 3.55317821822858*^9}, {
   3.553179028553631*^9, 3.553179029132039*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["III.  Accounting for longitude", "Section",
 CellChangeTimes->{{3.548789142540285*^9, 3.548789156376259*^9}, {
  3.5491429964220877`*^9, 3.549143011406857*^9}}],

Cell["\<\
Angular velocity (in radians per day) of the rotation of the Earth about its \
axis :\
\>", "Text",
 CellChangeTimes->{{3.548964431636486*^9, 3.5489644659407053`*^9}, {
   3.5530140916646137`*^9, 3.553014091823769*^9}, 3.5729596823202686`*^9}],

Cell[BoxData[
 RowBox[{"\[Omega]", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", "*", "\[Pi]"}], "23.9344696"], "*", "24"}]}]], "Input",
 CellChangeTimes->{{3.5488704914591713`*^9, 3.548870504711096*^9}}],

Cell["Time of northward equinox :", "Text",
 CellChangeTimes->{{3.548908708220642*^9, 3.54890872011963*^9}}],

Cell[BoxData[
 RowBox[{"teq", "=", 
  RowBox[{"t", "/.", 
   RowBox[{"First", "[", 
    RowBox[{"NSolve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"\[Theta]", "[", "t", "]"}], "\[Equal]", 
        RowBox[{"\[Pi]", "/", "2"}]}], "&&", 
       RowBox[{"60", "<", "t", "<", "90"}]}], ",", "t"}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.548907945960421*^9, 3.548907983462325*^9}, {
  3.548908349209468*^9, 3.5489084287482643`*^9}, {3.5489677177801313`*^9, 
  3.548967719515251*^9}}],

Cell["\<\
Longitude at which nothward equinox occurs at sunset, including correction to \
the hour of sunset given by the equation of time for that day (20 March 2013, \
UTC):\
\>", "Text",
 CellChangeTimes->{{3.548908722989092*^9, 3.548908743876958*^9}, {
   3.549004375698584*^9, 3.549004393607546*^9}, {3.549143031784025*^9, 
   3.549143046865151*^9}, 3.5531016715906487`*^9, 3.572959815170102*^9, {
   3.57295985947418*^9, 3.5729598600981812`*^9}, {3.5729600626645365`*^9, 
   3.572960141304275*^9}, {3.572961961125471*^9, 3.5729619618898726`*^9}}],

Cell[BoxData[
 RowBox[{"l0", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", "/", "4"}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"7", "/", "60"}], "+", 
       RowBox[{"25", "/", "3600"}]}], "24"], "-", 
     RowBox[{"FractionalPart", "[", "teq", "]"}]}], ")"}], "*", 
   "360"}]}]], "Input",
 CellChangeTimes->{{3.5489084569073067`*^9, 3.548908495295438*^9}, {
   3.548915770736133*^9, 3.548915774630224*^9}, {3.548915844757181*^9, 
   3.548915848897545*^9}, 3.5490014871007566`*^9, {3.549001645543458*^9, 
   3.549001671876131*^9}, {3.5490029835102453`*^9, 3.549002984220372*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["IV.  Altitude of the sun", "Section",
 CellChangeTimes->{{3.548789142540285*^9, 3.548789156376259*^9}, {
  3.549142984903491*^9, 3.549142985436427*^9}, {3.553014056324987*^9, 
  3.553014056574143*^9}}],

Cell["\<\
Altitude of the Sun above the horizon, for the entire year :\
\>", "Text",
 CellChangeTimes->{{3.511271909086964*^9, 3.511271936141737*^9}, {
   3.54804149797814*^9, 3.5480414992177467`*^9}, 3.553013962216148*^9, 
   3.5729596906506834`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "[", 
   RowBox[{"L_", ",", "t_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ArcSin", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Pi]", "*", "L"}], "180"], "]"}]}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Omega]", "*", 
        RowBox[{"(", 
         RowBox[{"t", "-", "t0"}], ")"}]}], "]"}], "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Cos", "[", 
       FractionBox[
        RowBox[{"\[Pi]", "*", "L"}], "180"], "]"}], "*", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Omega]", "*", 
        RowBox[{"(", 
         RowBox[{"t", "-", "t0"}], ")"}]}], "]"}], "*", 
      RowBox[{"Cos", "[", "\[CurlyEpsilon]", "]"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Sin", "[", 
       FractionBox[
        RowBox[{"\[Pi]", "*", "L"}], "180"], "]"}], "*", 
      RowBox[{"Sin", "[", "\[CurlyEpsilon]", "]"}], "*", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t0", "\[Rule]", 
     RowBox[{"teq", "-", 
      RowBox[{
       FractionBox[
        RowBox[{"l", "-", "l0"}], "\[Omega]"], "*", 
       FractionBox["\[Pi]", "180"]}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.547557524076502*^9, 3.5475575396213417`*^9}, {
   3.5475577242894487`*^9, 3.547557728993441*^9}, 3.5480415031596403`*^9, {
   3.548146088194549*^9, 3.548146101820403*^9}, {3.548456931817719*^9, 
   3.5484569330985327`*^9}, {3.5484569683586407`*^9, 3.548457117611082*^9}, {
   3.5484572683700857`*^9, 3.548457274483913*^9}, {3.548468168236034*^9, 
   3.548468171232347*^9}, {3.5486719179207697`*^9, 3.548671922116995*^9}, 
   3.548719485776102*^9, {3.548719619014762*^9, 3.548719624411181*^9}, {
   3.548790117082727*^9, 3.548790127597395*^9}, {3.54887051414814*^9, 
   3.548870529664496*^9}, {3.5488729867492657`*^9, 3.54887299219561*^9}, {
   3.548908223542028*^9, 3.548908238905725*^9}, {3.548908450101514*^9, 
   3.548908450531864*^9}, {3.548908503694317*^9, 3.548908503977538*^9}, {
   3.548915760531698*^9, 3.548915787839507*^9}, {3.5489158524479723`*^9, 
   3.548915854129325*^9}, {3.5489646517046432`*^9, 3.548964661925198*^9}, {
   3.548966679454979*^9, 3.548966687853826*^9}, {3.548992624476632*^9, 
   3.548992632891238*^9}, {3.548993672120741*^9, 3.548993677562654*^9}}],

Cell["\<\
Apparent altitude, after incorporating the shift caused by atmospheric \
refraction (Saemundsson, 1986) :\
\>", "Text",
 CellChangeTimes->{{3.548665475593813*^9, 3.5486655252433147`*^9}, {
  3.548665584763763*^9, 3.5486655937616177`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"aa", "[", "a_", "]"}], ":=", 
  RowBox[{"a", "+", 
   FractionBox["0.000297", 
    RowBox[{"Tan", "[", 
     RowBox[{"a", "+", 
      FractionBox["0.00314", 
       RowBox[{"a", "+", "0.0892"}]]}], "]"}]]}]}]], "Input",
 CellChangeTimes->{{3.548665203577684*^9, 3.548665276929112*^9}, {
   3.5486655681142797`*^9, 3.548665570534155*^9}, 3.5486656259940166`*^9}],

Cell["\<\
Plots of the true altitude of the Sun as a function of the time of the year, \
for some representative cities (without adjusting for atmospheric refraction):\
\>", "Text",
 CellChangeTimes->{{3.548665692821333*^9, 3.548665722554657*^9}, {
   3.5487047119218693`*^9, 3.548704712340321*^9}, {3.548790136902308*^9, 
   3.5487901482932463`*^9}, 3.553013965521928*^9, {3.572959704690708*^9, 
   3.5729597101195173`*^9}}],

Cell[BoxData[
 RowBox[{"BuenosAires", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     FractionBox["180", "\[Pi]"], "*", 
     RowBox[{"a", "[", 
      RowBox[{
       RowBox[{"-", "34.60"}], ",", "t", ",", 
       RowBox[{"-", "58.38"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "366"}], "}"}], ",", 
    RowBox[{"PlotPoints", "\[Rule]", "1000"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Thin"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "0.25"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<t\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "12"}]}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(\[CircleDot]\)]\)\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "12"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.548457499180407*^9, 3.548457500953095*^9}, {
   3.548457640805687*^9, 3.548457665539858*^9}, {3.548457744614781*^9, 
   3.5484577924796658`*^9}, {3.548458135302471*^9, 3.548458162355487*^9}, {
   3.548467006476302*^9, 3.5484670067862463`*^9}, {3.548516901133601*^9, 
   3.5485169015359297`*^9}, 3.548517662826234*^9, 3.548519540986014*^9, {
   3.54866595918069*^9, 3.548665977730966*^9}, 3.548672233685207*^9, {
   3.548704478757971*^9, 3.548704483101647*^9}, 3.5487200825464277`*^9, {
   3.548873006112772*^9, 3.548873007696*^9}, {3.54920079007298*^9, 
   3.549200798281383*^9}, {3.549200864494684*^9, 3.549200866839793*^9}, {
   3.5492029970709743`*^9, 3.549203009954919*^9}, {3.54920306903493*^9, 
   3.549203069844754*^9}, 3.549203120063691*^9, {3.54920320965781*^9, 
   3.549203211159906*^9}, {3.5493791766529922`*^9, 3.549379211341511*^9}, {
   3.549379286988895*^9, 3.5493792967887917`*^9}, {3.552597836972782*^9, 
   3.552597837737685*^9}, {3.5525978813610373`*^9, 3.552597891133255*^9}, {
   3.552598156396173*^9, 3.552598160248088*^9}, {3.55260333439432*^9, 
   3.552603337634845*^9}, {3.55260358907331*^9, 3.552603589674519*^9}, {
   3.5529235501260023`*^9, 3.55292356046141*^9}, 3.5529262016188602`*^9, 
   3.553179235250813*^9}],

Cell[BoxData[
 RowBox[{"Reykjavik", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     FractionBox["180", "\[Pi]"], "*", 
     RowBox[{"a", "[", 
      RowBox[{"64.13", ",", "t", ",", 
       RowBox[{"-", "21.93"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "366"}], "}"}], ",", 
    RowBox[{"PlotPoints", "\[Rule]", "1000"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Thin"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "0.25"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<t\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "12"}]}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(\[CircleDot]\)]\)\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "12"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.548457499180407*^9, 3.548457500953095*^9}, {
   3.548457640805687*^9, 3.548457665539858*^9}, {3.548457744614781*^9, 
   3.5484577924796658`*^9}, {3.548467022341207*^9, 3.5484670225751677`*^9}, {
   3.548516913334491*^9, 3.548516913409286*^9}, 3.548517689234267*^9, 
   3.548519559314736*^9, {3.548666038521728*^9, 3.548666053347933*^9}, 
   3.548672300054112*^9, {3.548704510183896*^9, 3.5487045141754713`*^9}, 
   3.548720142856381*^9, {3.548873032162154*^9, 3.54887303658941*^9}, {
   3.5492009523359423`*^9, 3.5492009594055977`*^9}, {3.549200990487225*^9, 
   3.549200993341485*^9}, 3.5492031851428432`*^9, {3.549203275600976*^9, 
   3.549203275881791*^9}, {3.549379331473843*^9, 3.549379339547719*^9}, {
   3.5493796857939034`*^9, 3.549379686535509*^9}, {3.5525979241665487`*^9, 
   3.552597933140994*^9}, {3.5525982695444937`*^9, 3.552598271739641*^9}, 
   3.5526039866825323`*^9, {3.552604999044745*^9, 3.552605002334612*^9}, {
   3.552605255198543*^9, 3.5526052553221407`*^9}, {3.55292355099282*^9, 
   3.55292356663513*^9}, 3.552926218380897*^9, 3.553179261391756*^9}],

Cell[BoxData[
 RowBox[{"Alert", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     FractionBox["180", "\[Pi]"], "*", 
     RowBox[{"a", "[", 
      RowBox[{"82.5", ",", "t", ",", 
       RowBox[{"-", "62.33"}]}], " ", "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "366"}], "}"}], ",", 
    RowBox[{"PlotPoints", "\[Rule]", "1000"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Thin"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "0.25"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<t\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "12"}]}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(\[CircleDot]\)]\)\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "12"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.548457499180407*^9, 3.548457500953095*^9}, {
   3.548457640805687*^9, 3.548457665539858*^9}, {3.548457744614781*^9, 
   3.5484577924796658`*^9}, {3.5484579759513817`*^9, 3.548457997511323*^9}, {
   3.5484670517198353`*^9, 3.548467052054084*^9}, {3.548516923634592*^9, 
   3.548516924700865*^9}, 3.5485177441170483`*^9, 3.548519565866309*^9, {
   3.5486660761766367`*^9, 3.5486660835119467`*^9}, 3.548666167788166*^9, 
   3.54867230729152*^9, {3.548704543447599*^9, 3.548704546406774*^9}, 
   3.548720212983334*^9, {3.5488730428264217`*^9, 3.548873044427009*^9}, {
   3.549201075701111*^9, 3.549201087832168*^9}, 3.549203190772232*^9, {
   3.549203281675235*^9, 3.549203281956628*^9}, {3.549379419366398*^9, 
   3.5493794252483253`*^9}, {3.549379471439918*^9, 3.549379474054316*^9}, {
   3.549379713910667*^9, 3.5493797150315104`*^9}, {3.552598068569824*^9, 
   3.552598073977777*^9}, {3.5525983013308897`*^9, 3.552598303827318*^9}, 
   3.552603991866625*^9, {3.5526050042885036`*^9, 3.552605006419243*^9}, {
   3.552605257963367*^9, 3.552605258088224*^9}, {3.552920115047361*^9, 
   3.552920118485338*^9}, 3.5529202206862907`*^9, {3.5529235517964993`*^9, 
   3.5529235733436203`*^9}, 3.55292622317496*^9, 3.553179277173551*^9}],

Cell[BoxData[
 RowBox[{"Singapore", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     FractionBox["180", "\[Pi]"], "*", 
     RowBox[{"a", "[", 
      RowBox[{"1.28", ",", "t", ",", "103.83"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "366"}], "}"}], ",", 
    RowBox[{"PlotPoints", "\[Rule]", "1000"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Thin"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "0.25"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<t\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "12"}]}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(\[CircleDot]\)]\)\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "12"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.548457499180407*^9, 3.548457500953095*^9}, {
   3.548457640805687*^9, 3.548457665539858*^9}, {3.548466990614732*^9, 
   3.5484669909069223`*^9}, {3.548516853449785*^9, 3.54851685375914*^9}, 
   3.548517635328204*^9, 3.548519520330102*^9, {3.548665914853096*^9, 
   3.54866592144211*^9}, 3.548672207277918*^9, {3.548704443231022*^9, 
   3.548704447388579*^9}, 3.548720276766501*^9, {3.54887304774121*^9, 
   3.548873049356329*^9}, {3.549201155598857*^9, 3.549201175830475*^9}, 
   3.5492031946471987`*^9, {3.54920328506881*^9, 3.5492032852759457`*^9}, {
   3.5493795881090317`*^9, 3.549379597763476*^9}, {3.5493797611900177`*^9, 
   3.549379761679653*^9}, {3.552598077878708*^9, 3.552598082671945*^9}, {
   3.552598315632807*^9, 3.552598321695466*^9}, 3.552603996823207*^9, {
   3.55260501899822*^9, 3.552605021296216*^9}, {3.5526052599738493`*^9, 
   3.5526052600914497`*^9}, {3.5529235525518084`*^9, 3.552923578593734*^9}, 
   3.5529262268380547`*^9, 3.553179292520482*^9}],

Cell[BoxData[
 RowBox[{"SanJose", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     FractionBox["180", "\[Pi]"], "*", 
     RowBox[{"a", "[", 
      RowBox[{"9.93", ",", "t", ",", 
       RowBox[{"-", "84.08"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "366"}], "}"}], ",", 
    RowBox[{"PlotPoints", "\[Rule]", "1000"}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Thin"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "0.25"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<t\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "12"}]}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(\[CircleDot]\)]\)\>\"", ",", 
         RowBox[{"FontSize", "\[Rule]", "12"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.436803183380308*^9, 3.4368032183019037`*^9}, {
   3.511206998295333*^9, 3.511207000514069*^9}, {3.511207063434075*^9, 
   3.51120711718449*^9}, {3.511207372973183*^9, 3.511207405950009*^9}, {
   3.51120760769902*^9, 3.511207614134995*^9}, {3.51120765901999*^9, 
   3.511207673250881*^9}, {3.511207979152578*^9, 3.511208072292569*^9}, {
   3.511208127016805*^9, 3.51120815785838*^9}, {3.51120825595875*^9, 
   3.511208256692862*^9}, {3.511208291632247*^9, 3.511208294647109*^9}, {
   3.511208362902985*^9, 3.511208394034762*^9}, {3.511529509810611*^9, 
   3.511529512790008*^9}, {3.51152960275361*^9, 3.511529613711364*^9}, {
   3.511531418054493*^9, 3.511531422791118*^9}, {3.511531896206429*^9, 
   3.511531896317261*^9}, {3.511531998290822*^9, 3.511531999512493*^9}, {
   3.511532040587306*^9, 3.511532077448669*^9}, {3.511532516829659*^9, 
   3.511532544875027*^9}, {3.511532576804689*^9, 3.511532581098388*^9}, {
   3.511532837179014*^9, 3.511532840026961*^9}, {3.511533378476478*^9, 
   3.511533384945853*^9}, {3.511537085700323*^9, 3.511537095658425*^9}, {
   3.547557576721155*^9, 3.54755760342181*^9}, {3.54755774665772*^9, 
   3.547557777968878*^9}, {3.5475640162848053`*^9, 3.547564049715384*^9}, {
   3.548041508373543*^9, 3.548041549995904*^9}, {3.548146109148726*^9, 
   3.548146111015238*^9}, {3.54814899913558*^9, 3.548148999691044*^9}, 
   3.548150473211857*^9, {3.548150831650322*^9, 3.5481508325336723`*^9}, {
   3.548309172242374*^9, 3.548309280782816*^9}, {3.548457152545434*^9, 
   3.548457161234042*^9}, {3.548457244169979*^9, 3.548457246240711*^9}, {
   3.548457281001781*^9, 3.548457336419313*^9}, {3.548457414241016*^9, 
   3.548457440428865*^9}, {3.5484575190533113`*^9, 3.5484575402104607`*^9}, {
   3.548457585361497*^9, 3.5484576030092163`*^9}, {3.548466940391006*^9, 
   3.548466945199956*^9}, {3.54851669995926*^9, 3.5485167195799837`*^9}, 
   3.548516825665743*^9, {3.54851710404009*^9, 3.548517146160356*^9}, {
   3.5485171766622257`*^9, 3.5485171770012093`*^9}, {3.548517244338101*^9, 
   3.548517277212262*^9}, 3.548517377837945*^9, {3.548517452989394*^9, 
   3.54851758871877*^9}, {3.548519435495535*^9, 3.548519497353941*^9}, {
   3.5486656122117653`*^9, 3.548665630668591*^9}, 3.5486656662170897`*^9, 
   3.548672183822267*^9, {3.548704412188417*^9, 3.548704415312889*^9}, 
   3.5487202872135477`*^9, {3.548873051619823*^9, 3.548873053787744*^9}, {
   3.549201241780654*^9, 3.549201252965748*^9}, 3.54920319889472*^9, {
   3.5492032889933043`*^9, 3.54920328923482*^9}, {3.549379726902687*^9, 
   3.549379733041109*^9}, {3.5493797678807707`*^9, 3.5493797766212473`*^9}, {
   3.552598087682084*^9, 3.5525980925968657`*^9}, {3.55259837262716*^9, 
   3.552598374683755*^9}, 3.5526040029902782`*^9, {3.5526050235676317`*^9, 
   3.552605026417336*^9}, {3.552605261874671*^9, 3.552605261980282*^9}, 
   3.552923553402358*^9, 3.552923583950111*^9, 3.5529262306638937`*^9, 
   3.553179302834455*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["V. Maximum and minimum altitudes", "Section",
 CellChangeTimes->{{3.548873114545478*^9, 3.548873133253759*^9}, {
  3.5491442324551764`*^9, 3.549144251984214*^9}}],

Cell["\<\
Maximum and minimum daily solar altitudes, at the latitudes of San Jose \
(Costa Rica) and Casablanca (Morocco) , as functions of the date of the year:\
\
\>", "Text",
 CellChangeTimes->{{3.5486662462274323`*^9, 3.548666298412216*^9}, {
  3.552492519553825*^9, 3.5524925252753077`*^9}, {3.553101693300922*^9, 
  3.5531016941915607`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"zenith", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["180", "\[Pi]"], "*", 
        RowBox[{"ArcSin", "[", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"\[Theta]", "[", "d", "]"}], "+", 
           FractionBox[
            RowBox[{"\[Pi]", "*", "9.93"}], "180"]}], "]"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["180", "\[Pi]"], "*", 
        RowBox[{"ArcSin", "[", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Theta]", "[", "d", "]"}]}], "+", 
           FractionBox[
            RowBox[{"\[Pi]", "*", "9.93"}], "180"]}], "]"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["180", "\[Pi]"], "*", 
        RowBox[{"ArcSin", "[", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"\[Theta]", "[", "d", "]"}], "+", 
           FractionBox[
            RowBox[{"\[Pi]", "*", "33.53"}], "180"]}], "]"}], "]"}]}], ",", 
       RowBox[{
        FractionBox["180", "\[Pi]"], "*", 
        RowBox[{"ArcSin", "[", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"\[Theta]", "[", "d", "]"}]}], "+", 
           FractionBox[
            RowBox[{"\[Pi]", "*", "33.53"}], "180"]}], "]"}], "]"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "0", ",", "366"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Red", ",", 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", "Blue"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Dashed", ",", "Blue"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<d\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(m\)]\), \
\!\(\*SubscriptBox[\(\[Alpha]\), OverscriptBox[\(m\), \(_\)]]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}]}], "}"}]}]}], 
    "]"}]}], ";", 
  RowBox[{"outlinedGraphics", "=", 
   RowBox[{"First", "@", 
    RowBox[{"ImportString", "[", 
     RowBox[{
      RowBox[{"ExportString", "[", 
       RowBox[{"zenith", ",", "\"\<PDF\>\""}], "]"}], ",", "\"\<PDF\>\"", ",", 
      RowBox[{"\"\<TextMode\>\"", "\[Rule]", "\"\<Outlines\>\""}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.548309294330037*^9, 3.548309316969605*^9}, {
  3.548517808015266*^9, 3.54851786211375*^9}, {3.548517932769636*^9, 
  3.548517998236229*^9}, {3.548518161953622*^9, 3.548518233206435*^9}, {
  3.5486642503353*^9, 3.548664417725588*^9}, {3.548664469122657*^9, 
  3.548664475757824*^9}, {3.5487045810509644`*^9, 3.548704595830146*^9}, {
  3.548704910147573*^9, 3.548704951292386*^9}, {3.5487192651366577`*^9, 
  3.548719269855421*^9}, {3.549201326498293*^9, 3.549201366602065*^9}, {
  3.5492015864282084`*^9, 3.549201591270693*^9}}],

Cell["\<\
Days on which the sun reaches zenith over San Jose, Costa Rica:\
\>", "Text",
 CellChangeTimes->{{3.549150513557499*^9, 3.549150543165019*^9}, {
   3.5529235266698093`*^9, 3.552923527886743*^9}, 3.553013972740138*^9}],

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"\[Theta]", "[", "d", "]"}], "+", 
       FractionBox[
        RowBox[{"\[Pi]", "*", "9.93"}], "180"]}], "]"}], "\[Equal]", "1"}], "&&", 
    RowBox[{"80", "<", "d", "<", "120"}]}], ",", "d"}], "]"}]], "Input",
 CellChangeTimes->{{3.549150132868211*^9, 3.549150171765047*^9}, 
   3.549150299341687*^9}],

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{
       RowBox[{"\[Theta]", "[", "d", "]"}], "+", 
       FractionBox[
        RowBox[{"\[Pi]", "*", "9.93"}], "180"]}], "]"}], "\[Equal]", "1"}], "&&", 
    RowBox[{"220", "<", "d", "<", "260"}]}], ",", "d"}], "]"}]], "Input",
 CellChangeTimes->{{3.549150132868211*^9, 3.549150171765047*^9}, {
  3.5491503030502043`*^9, 3.549150328801968*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["VI.  Direction to sunrise and sunset", "Section",
 CellChangeTimes->{{3.54878917515882*^9, 3.548789196125761*^9}, 
   3.548870076879347*^9, 3.548873142337658*^9, 3.548884983209607*^9, 
   3.549144257888871*^9}],

Cell["\<\
Geographic azimuth (i.e, compass bearing) of sunrise, as a funtion of \
latitude and date :\
\>", "Text",
 CellChangeTimes->{{3.548720326466867*^9, 3.5487203564715242`*^9}, {
  3.553101707237227*^9, 3.553101707635441*^9}, {3.553179343181044*^9, 
  3.553179347583872*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cc", "[", 
   RowBox[{"L_", ",", "d_"}], "]"}], ":=", 
  RowBox[{"ArcCos", "[", 
   FractionBox[
    RowBox[{"Cos", "[", 
     RowBox[{"\[Theta]", "[", "d", "]"}], "]"}], 
    RowBox[{"Cos", "[", "L", "]"}]], "]"}]}]], "Input",
 CellChangeTimes->{{3.5486663449602833`*^9, 3.548666404547214*^9}, {
   3.548666817366622*^9, 3.548666829604663*^9}, {3.548667023690922*^9, 
   3.548667058887485*^9}, 3.548667365776929*^9, {3.5488709889422483`*^9, 
   3.548870999047286*^9}}],

Cell["\<\
Geographic azimuth of sunset for the latitude of Manhattan, as a function of \
date.  An azimuth of 299 deg. corresponds to \"Manhattanhenge\"\
\>", "Text",
 CellChangeTimes->{{3.548720362782194*^9, 3.548720411464158*^9}, {
  3.552920977210277*^9, 3.552920979249392*^9}, {3.553101719229529*^9, 
  3.5531017354185038`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Manhattan", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"360", "-", 
        RowBox[{
         FractionBox["180", "\[Pi]"], "*", 
         RowBox[{"cc", "[", 
          RowBox[{
           FractionBox[
            RowBox[{"\[Pi]", "*", "40.78"}], "180"], ",", "d"}], "]"}]}]}], 
       ",", "299"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "0", ",", "366"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"{", 
         RowBox[{"Black", ",", "Dashed"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<d\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[CurlyPhi]\), OverscriptBox[\(c\), \
\(_\)]]\)\>\"", ",", 
          RowBox[{"FontSize", "\[Rule]", "14"}]}], "]"}]}], "}"}]}]}], 
    "]"}]}], ";", 
  RowBox[{"outlinedGraphics", "=", 
   RowBox[{"First", "@", 
    RowBox[{"ImportString", "[", 
     RowBox[{
      RowBox[{"ExportString", "[", 
       RowBox[{"Manhattan", ",", "\"\<PDF\>\""}], "]"}], ",", "\"\<PDF\>\"", 
      ",", 
      RowBox[{"\"\<TextMode\>\"", "\[Rule]", "\"\<Outlines\>\""}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.5486664240517273`*^9, 3.548666428648612*^9}, {
   3.5486664672844143`*^9, 3.548666545154778*^9}, {3.548667197961368*^9, 
   3.548667206613576*^9}, {3.5486674191062202`*^9, 3.5486674310282497`*^9}, {
   3.548667501728859*^9, 3.5486675029574757`*^9}, {3.548667571375577*^9, 
   3.548667571698258*^9}, 3.548668580651628*^9, {3.548668616375914*^9, 
   3.5486686209927683`*^9}, {3.548668653606077*^9, 3.5486686665456743`*^9}, 
   3.548672150738328*^9, {3.548672438897582*^9, 3.5486724456047897`*^9}, {
   3.54867287744744*^9, 3.548672904066565*^9}, {3.548672970342157*^9, 
   3.5486729802914467`*^9}, {3.5487047432853394`*^9, 
   3.5487047469399137`*^9}, {3.548707948827695*^9, 3.548707962617703*^9}, {
   3.549201410756571*^9, 3.549201437434947*^9}}],

Cell["Computation of the dates :", "Text",
 CellChangeTimes->{{3.5529216485853043`*^9, 3.552921656455556*^9}}],

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"360", "-", 
      RowBox[{
       FractionBox["180", "\[Pi]"], "*", 
       RowBox[{"cc", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Pi]", "*", "40.78"}], "180"], ",", "d"}], "]"}]}]}], "==",
      "299"}], "&&", 
    RowBox[{"130", "<", "d", "<", "180"}]}], ",", "d"}], "]"}]], "Input",
 CellChangeTimes->{{3.5491436723204107`*^9, 3.549143685027277*^9}, {
  3.549143722018762*^9, 3.549143769847032*^9}}],

Cell[BoxData[
 RowBox[{"NSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"360", "-", 
      RowBox[{
       FractionBox["180", "\[Pi]"], "*", 
       RowBox[{"cc", "[", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Pi]", "*", "40.78"}], "180"], ",", "d"}], "]"}]}]}], "==",
      "299"}], "&&", 
    RowBox[{"180", "<", "d", "<", "230"}]}], ",", "d"}], "]"}]], "Input",
 CellChangeTimes->{{3.5491436723204107`*^9, 3.549143685027277*^9}, {
  3.549143722018762*^9, 3.54914379958498*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["VII.  Analemmas", "Section",
 CellChangeTimes->{{3.548870051184437*^9, 3.548870085406445*^9}, 
   3.548873137528304*^9, 3.548884990905882*^9, 3.549144265773745*^9, 
   3.5729724593169365`*^9}],

Cell[TextData[{
 "The ",
 StyleBox["x",
  FontSlant->"Italic"],
 " and ",
 StyleBox["y",
  FontSlant->"Italic"],
 " coordinates for the sun, in the terrestrial frame, are given by :"
}], "Text",
 CellChangeTimes->{{3.548874662019044*^9, 3.548874713682054*^9}, 
   3.55301398854961*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{"L_", ",", "t_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Omega]", "*", 
         RowBox[{"(", 
          RowBox[{"t", "-", "t0"}], ")"}]}], "]"}], "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Sin", "[", 
        RowBox[{"\[Omega]", "*", 
         RowBox[{"(", 
          RowBox[{"t", "-", "t0"}], ")"}]}], "]"}], "*", 
       RowBox[{"Cos", "[", "\[CurlyEpsilon]", "]"}], "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t0", "\[Rule]", 
      RowBox[{"teq", "-", 
       RowBox[{
        FractionBox[
         RowBox[{"l", "-", "l0"}], "\[Omega]"], "*", 
        FractionBox["\[Pi]", "180"]}]}]}], "}"}]}]}], ";", 
  RowBox[{
   RowBox[{"y", "[", 
    RowBox[{"L_", ",", "t_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         FractionBox[
          RowBox[{"\[Pi]", "*", "L"}], "180"], "]"}]}], "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Omega]", "*", 
         RowBox[{"(", 
          RowBox[{"t", "-", "t0"}], ")"}]}], "]"}], "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Sin", "[", 
        FractionBox[
         RowBox[{"\[Pi]", "*", "L"}], "180"], "]"}], "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Omega]", "*", 
         RowBox[{"(", 
          RowBox[{"t", "-", "t0"}], ")"}]}], "]"}], "*", 
       RowBox[{"Cos", "[", "\[CurlyEpsilon]", "]"}], "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"\[Pi]", "*", "L"}], "180"], "]"}], "*", 
       RowBox[{"Sin", "[", "\[CurlyEpsilon]", "]"}], "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]", "[", "t", "]"}], "]"}]}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{"t0", "\[Rule]", 
      RowBox[{"teq", "-", 
       RowBox[{
        FractionBox[
         RowBox[{"l", "-", "l0"}], "\[Omega]"], "*", 
        FractionBox["\[Pi]", "180"]}]}]}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.54887280096259*^9, 3.548872837173587*^9}, 
   3.5489085218941193`*^9, 3.548964723244069*^9, {3.548964764582897*^9, 
   3.5489647942306347`*^9}, 3.548966714059362*^9, {3.548992646717852*^9, 
   3.5489926508621883`*^9}, 3.5489927983158903`*^9, {3.548993080014974*^9, 
   3.5489930814322453`*^9}, {3.5489931739417963`*^9, 3.548993186410177*^9}, {
   3.548993685756938*^9, 3.548993689361146*^9}, {3.548993822289997*^9, 
   3.54899390905126*^9}, 3.54899768829943*^9, {3.553179363484625*^9, 
   3.5531793683717937`*^9}}],

Cell["Azimuthal coodinate for the sun, in the terrestrial frame :", "Text",
 CellChangeTimes->{{3.548874694688492*^9, 3.548874736653761*^9}, 
   3.553013991921269*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CurlyPhi]", "[", 
   RowBox[{"L_", ",", "t_", ",", "l_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"3", 
    RowBox[{"\[Pi]", "/", "2"}]}], "-", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"L", ",", "t", ",", "l"}], "]"}], "<", "0"}], ",", 
     RowBox[{"\[Pi]", "+", " ", 
      RowBox[{"ArcTan", "[", 
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"L", ",", "t", ",", "l"}], "]"}], "/", 
        RowBox[{"x", "[", 
         RowBox[{"L", ",", "t", ",", "l"}], "]"}]}], "]"}]}], ",", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"y", "[", 
         RowBox[{"L", ",", "t", ",", "l"}], "]"}], ">", "0"}], ",", 
       RowBox[{"ArcTan", "[", 
        RowBox[{
         RowBox[{"y", "[", 
          RowBox[{"L", ",", "t", ",", "l"}], "]"}], "/", 
         RowBox[{"x", "[", 
          RowBox[{"L", ",", "t", ",", "l"}], "]"}]}], "]"}], ",", 
       RowBox[{
        RowBox[{"2", "\[Pi]"}], "+", " ", 
        RowBox[{"ArcTan", "[", 
         RowBox[{
          RowBox[{"y", "[", 
           RowBox[{"L", ",", "t", ",", "l"}], "]"}], "/", 
          RowBox[{"x", "[", 
           RowBox[{"L", ",", "t", ",", "l"}], "]"}]}], "]"}]}]}], "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.548870134939741*^9, 3.548870148319476*^9}, {
   3.5488702175820503`*^9, 3.5488702530990963`*^9}, {3.5488703023731537`*^9, 
   3.548870319975368*^9}, {3.54887036455688*^9, 3.54887045814568*^9}, {
   3.548870807832552*^9, 3.54887083175414*^9}, 3.548870913143855*^9, {
   3.548871004318434*^9, 3.548871022278817*^9}, {3.5488728213324137`*^9, 
   3.5488728237753696`*^9}, {3.548873173554923*^9, 3.548873266553754*^9}, {
   3.548874214784925*^9, 3.548874270001936*^9}, {3.548903905074267*^9, 
   3.548903959872342*^9}, {3.5489040247023478`*^9, 3.548904099948104*^9}, {
   3.5489041412765293`*^9, 3.548904205406129*^9}, {3.548904273931817*^9, 
   3.54890427495648*^9}, 3.54890470369066*^9, {3.548909054146349*^9, 
   3.548909062600459*^9}}],

Cell["\<\
Position of the sun in the sky at Greenwich, UK, for noon on each day for \
year 2013 :\
\>", "Text",
 CellChangeTimes->{{3.548874744695537*^9, 3.548874793581151*^9}, {
  3.553013994859659*^9, 3.5530139965789013`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"analemma0", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CurlyPhi]", "[", 
            RowBox[{"L", ",", "d", ",", "l"}], "]"}], "*", 
           RowBox[{"180", "/", "\[Pi]"}]}], ",", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"L", ",", "d", ",", "l"}], "]"}], "*", 
           RowBox[{"180", "/", "\[Pi]"}]}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"L", "\[Rule]", "51.48"}], ",", 
          RowBox[{"l", "\[Rule]", "0"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "0", ",", "364"}], "}"}]}], "]"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "90"}], "+", "51.48"}]}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[CurlyPhi]\), \(\[CircleDot]\)]\)\>\"", 
          ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(\[CircleDot]\)]\)\>\"", ",", 
          
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], "}"}]}]}], 
    "]"}]}], ";", 
  RowBox[{"outlinedGraphics", "=", 
   RowBox[{"First", "@", 
    RowBox[{"ImportString", "[", 
     RowBox[{
      RowBox[{"ExportString", "[", 
       RowBox[{"analemma0", ",", "\"\<PDF\>\""}], "]"}], ",", "\"\<PDF\>\"", 
      ",", 
      RowBox[{"\"\<TextMode\>\"", "\[Rule]", "\"\<Outlines\>\""}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.548870866402246*^9, 3.548870867079973*^9}, {
   3.548870930578147*^9, 3.5488709482811823`*^9}, {3.5488710489086323`*^9, 
   3.5488710535562468`*^9}, {3.548871280260975*^9, 3.5488713449526653`*^9}, {
   3.548871454620412*^9, 3.548871509804728*^9}, {3.54887154102752*^9, 
   3.548871548875386*^9}, {3.548871691850004*^9, 3.5488716945726223`*^9}, {
   3.548871725386258*^9, 3.5488717443158092`*^9}, {3.548871778683792*^9, 
   3.548871813584478*^9}, 3.5488718550886517`*^9, 3.5488718879063883`*^9, {
   3.548872066658245*^9, 3.5488720930686007`*^9}, 3.5488732825371647`*^9, {
   3.548874314150703*^9, 3.548874338553933*^9}, {3.548874420041986*^9, 
   3.548874425025112*^9}, {3.5488744632423353`*^9, 3.548874568277856*^9}, {
   3.54887463525842*^9, 3.5488746504978733`*^9}, {3.548874851458455*^9, 
   3.548874918073307*^9}, 3.548875445119771*^9, 3.5488911506427803`*^9, {
   3.54889120471522*^9, 3.548891205065248*^9}, {3.548891298078926*^9, 
   3.548891299748208*^9}, {3.548891357532755*^9, 3.548891360772544*^9}, {
   3.5488950099515963`*^9, 3.548895019884223*^9}, {3.548905024150382*^9, 
   3.548905024310938*^9}, 3.548908792811338*^9, {3.54890884784156*^9, 
   3.548908867887472*^9}, {3.5489091131430473`*^9, 3.548909113559556*^9}, {
   3.548909159273295*^9, 3.548909199178141*^9}, {3.5489670404749193`*^9, 
   3.548967084987459*^9}, {3.548967133315597*^9, 3.548967155513711*^9}, {
   3.548967200551695*^9, 3.5489672013148823`*^9}, {3.548967592714485*^9, 
   3.548967597077236*^9}, {3.548967663135725*^9, 3.548967663633499*^9}, {
   3.548967786624813*^9, 3.548967808044323*^9}, {3.5489937179697638`*^9, 
   3.548993725240467*^9}, {3.548997699263834*^9, 3.548997705253951*^9}, {
   3.549001720448773*^9, 3.549001724264241*^9}, {3.5490030733597403`*^9, 
   3.549003106569915*^9}, {3.5490031578017263`*^9, 3.5490032583246183`*^9}, {
   3.5490033030911303`*^9, 3.5490033036552753`*^9}, {3.5490036311305857`*^9, 
   3.549003677883095*^9}, {3.549003714640926*^9, 3.5490037397472258`*^9}, {
   3.5491440352055893`*^9, 3.549144063328608*^9}, {3.549144116072742*^9, 
   3.549144122338311*^9}, {3.549201455622487*^9, 3.5492014797712593`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"analemma6", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CurlyPhi]", "[", 
            RowBox[{"L", ",", 
             RowBox[{"d", "+", "0.25"}], ",", "l"}], "]"}], "*", 
           RowBox[{"180", "/", "\[Pi]"}]}], ",", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"L", ",", 
             RowBox[{"d", "+", "0.25"}], ",", "l"}], "]"}], "*", 
           RowBox[{"180", "/", "\[Pi]"}]}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"L", "\[Rule]", "51.48"}], ",", 
          RowBox[{"l", "\[Rule]", "0"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "0", ",", "364"}], "}"}]}], "]"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"90", ",", "0"}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[CurlyPhi]\), \(\[CircleDot]\)]\)\>\"", 
          ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(\[CircleDot]\)]\)\>\"", ",", 
          
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], "}"}]}]}], 
    "]"}]}], ";", 
  RowBox[{"outlinedGraphics", "=", 
   RowBox[{"First", "@", 
    RowBox[{"ImportString", "[", 
     RowBox[{
      RowBox[{"ExportString", "[", 
       RowBox[{"analemma6", ",", "\"\<PDF\>\""}], "]"}], ",", "\"\<PDF\>\"", 
      ",", 
      RowBox[{"\"\<TextMode\>\"", "\[Rule]", "\"\<Outlines\>\""}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.548870866402246*^9, 3.548870867079973*^9}, {
   3.548870930578147*^9, 3.5488709482811823`*^9}, {3.5488710489086323`*^9, 
   3.5488710535562468`*^9}, {3.548871280260975*^9, 3.5488713449526653`*^9}, {
   3.548871454620412*^9, 3.548871509804728*^9}, {3.54887154102752*^9, 
   3.548871548875386*^9}, {3.548871691850004*^9, 3.5488716945726223`*^9}, {
   3.548871725386258*^9, 3.5488717443158092`*^9}, {3.548871778683792*^9, 
   3.548871813584478*^9}, 3.5488718550886517`*^9, 3.5488718879063883`*^9, {
   3.548872066658245*^9, 3.5488720930686007`*^9}, 3.5488732825371647`*^9, {
   3.548874314150703*^9, 3.548874338553933*^9}, {3.548874420041986*^9, 
   3.548874425025112*^9}, {3.5488744632423353`*^9, 3.548874568277856*^9}, {
   3.54887463525842*^9, 3.5488746504978733`*^9}, {3.548874851458455*^9, 
   3.548874918073307*^9}, 3.548875445119771*^9, 3.5488911506427803`*^9, {
   3.54889120471522*^9, 3.548891205065248*^9}, {3.548891298078926*^9, 
   3.548891299748208*^9}, {3.548891357532755*^9, 3.548891360772544*^9}, {
   3.5488950099515963`*^9, 3.548895019884223*^9}, {3.548905024150382*^9, 
   3.548905024310938*^9}, 3.548908792811338*^9, {3.54890884784156*^9, 
   3.548908867887472*^9}, {3.5489091131430473`*^9, 3.548909113559556*^9}, {
   3.548909159273295*^9, 3.548909199178141*^9}, {3.5489670404749193`*^9, 
   3.548967084987459*^9}, {3.548967133315597*^9, 3.548967155513711*^9}, {
   3.548967200551695*^9, 3.5489672013148823`*^9}, {3.548967592714485*^9, 
   3.548967597077236*^9}, {3.548967663135725*^9, 3.548967663633499*^9}, {
   3.548967786624813*^9, 3.548967808044323*^9}, {3.5489937179697638`*^9, 
   3.548993725240467*^9}, {3.548997699263834*^9, 3.548997705253951*^9}, {
   3.549001720448773*^9, 3.549001724264241*^9}, {3.5490030733597403`*^9, 
   3.549003106569915*^9}, {3.5490031578017263`*^9, 3.5490032583246183`*^9}, {
   3.5490033030911303`*^9, 3.5490033036552753`*^9}, {3.5490036311305857`*^9, 
   3.549003677883095*^9}, {3.549144105272743*^9, 3.549144130970796*^9}, {
   3.549201495790503*^9, 3.5492015069805737`*^9}, 3.57272041105973*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"analemma12", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CurlyPhi]", "[", 
            RowBox[{"L", ",", 
             RowBox[{"d", "+", "0.5"}], ",", "l"}], "]"}], "*", 
           RowBox[{"180", "/", "\[Pi]"}]}], ",", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"L", ",", 
             RowBox[{"d", "+", "0.5"}], ",", "l"}], "]"}], "*", 
           RowBox[{"180", "/", "\[Pi]"}]}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"L", "\[Rule]", "51.48"}], ",", 
          RowBox[{"l", "\[Rule]", "0"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "0", ",", "364"}], "}"}]}], "]"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"180", ",", 
        RowBox[{"90", "-", "51.48"}]}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[CurlyPhi]\), \(\[CircleDot]\)]\)\>\"", 
          ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(\[CircleDot]\)]\)\>\"", ",", 
          
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], "}"}]}]}], 
    "]"}]}], ";", 
  RowBox[{"outlinedGraphics", "=", 
   RowBox[{"First", "@", 
    RowBox[{"ImportString", "[", 
     RowBox[{
      RowBox[{"ExportString", "[", 
       RowBox[{"analemma12", ",", "\"\<PDF\>\""}], "]"}], ",", "\"\<PDF\>\"", 
      ",", 
      RowBox[{"\"\<TextMode\>\"", "\[Rule]", "\"\<Outlines\>\""}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.548870866402246*^9, 3.548870867079973*^9}, {
   3.548870930578147*^9, 3.5488709482811823`*^9}, {3.5488710489086323`*^9, 
   3.5488710535562468`*^9}, {3.548871280260975*^9, 3.5488713449526653`*^9}, {
   3.548871454620412*^9, 3.548871509804728*^9}, {3.54887154102752*^9, 
   3.548871548875386*^9}, {3.548871691850004*^9, 3.5488716945726223`*^9}, {
   3.548871725386258*^9, 3.5488717443158092`*^9}, {3.548871778683792*^9, 
   3.548871813584478*^9}, 3.5488718550886517`*^9, 3.5488718879063883`*^9, {
   3.548872066658245*^9, 3.5488720930686007`*^9}, 3.5488732825371647`*^9, {
   3.548874314150703*^9, 3.548874338553933*^9}, {3.548874420041986*^9, 
   3.548874425025112*^9}, {3.5488744632423353`*^9, 3.548874568277856*^9}, {
   3.54887463525842*^9, 3.5488746504978733`*^9}, {3.548874851458455*^9, 
   3.548874918073307*^9}, 3.548875445119771*^9, 3.5488911506427803`*^9, {
   3.54889120471522*^9, 3.548891205065248*^9}, {3.548891298078926*^9, 
   3.548891299748208*^9}, {3.548891357532755*^9, 3.548891360772544*^9}, {
   3.5488950099515963`*^9, 3.548895019884223*^9}, {3.548905024150382*^9, 
   3.548905024310938*^9}, 3.548908792811338*^9, {3.54890884784156*^9, 
   3.548908867887472*^9}, {3.5489091131430473`*^9, 3.548909113559556*^9}, {
   3.548909159273295*^9, 3.548909199178141*^9}, {3.5489670404749193`*^9, 
   3.548967084987459*^9}, {3.548967133315597*^9, 3.548967155513711*^9}, {
   3.548967200551695*^9, 3.5489672013148823`*^9}, {3.548967592714485*^9, 
   3.548967597077236*^9}, {3.548967663135725*^9, 3.548967663633499*^9}, {
   3.548967786624813*^9, 3.548967808044323*^9}, {3.5489937179697638`*^9, 
   3.548993725240467*^9}, {3.548997699263834*^9, 3.548997705253951*^9}, {
   3.549001720448773*^9, 3.549001724264241*^9}, {3.5490030733597403`*^9, 
   3.549003106569915*^9}, {3.5490031578017263`*^9, 3.5490032583246183`*^9}, {
   3.5490033030911303`*^9, 3.5490033036552753`*^9}, {3.5491441501113997`*^9, 
   3.54914415217196*^9}, 3.5491442968398027`*^9, {3.5491487978784513`*^9, 
   3.549148841569984*^9}, {3.549201519883401*^9, 3.549201533693362*^9}}],

Cell["\<\
Restriction to values between 0 and 2 \[Pi] :\
\>", "Text",
 CellChangeTimes->{{3.549143996207941*^9, 3.549144015127351*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CurlyPhi]p", "[", 
   RowBox[{"L_", ",", "t_", ",", "l_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[CurlyPhi]", "[", 
      RowBox[{"L", ",", "t", ",", "l"}], "]"}], "<", "0"}], ",", 
    RowBox[{
     RowBox[{"2", "\[Pi]"}], "+", " ", 
     RowBox[{"\[CurlyPhi]", "[", 
      RowBox[{"L", ",", "t", ",", "l"}], "]"}]}], ",", 
    RowBox[{"\[CurlyPhi]", "[", 
     RowBox[{"L", ",", "t", ",", "l"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.548870134939741*^9, 3.548870148319476*^9}, {
   3.5488702175820503`*^9, 3.5488702530990963`*^9}, {3.5488703023731537`*^9, 
   3.548870319975368*^9}, {3.54887036455688*^9, 3.54887045814568*^9}, {
   3.548870807832552*^9, 3.54887083175414*^9}, 3.548870913143855*^9, {
   3.548871004318434*^9, 3.548871022278817*^9}, {3.5488728213324137`*^9, 
   3.5488728237753696`*^9}, {3.548873173554923*^9, 3.548873266553754*^9}, {
   3.548874214784925*^9, 3.548874270001936*^9}, {3.548903905074267*^9, 
   3.548903959872342*^9}, {3.5489040247023478`*^9, 3.548904099948104*^9}, {
   3.5489041412765293`*^9, 3.548904205406129*^9}, {3.548904273931817*^9, 
   3.54890427495648*^9}, 3.54890470369066*^9, {3.548909054146349*^9, 
   3.548909062600459*^9}, {3.549003868668869*^9, 3.549003902453867*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"analemma18", "=", 
   RowBox[{"ListPlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CurlyPhi]p", "[", 
            RowBox[{"L", ",", 
             RowBox[{"d", "+", "0.75"}], ",", "l"}], "]"}], "*", 
           RowBox[{"180", "/", "\[Pi]"}]}], ",", 
          RowBox[{
           RowBox[{"a", "[", 
            RowBox[{"L", ",", 
             RowBox[{"d", "+", "0.75"}], ",", "l"}], "]"}], "*", 
           RowBox[{"180", "/", "\[Pi]"}]}]}], "}"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"L", "\[Rule]", "51.48"}], ",", 
          RowBox[{"l", "\[Rule]", "0"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"d", ",", "0", ",", "364"}], "}"}]}], "]"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"270", ",", "0"}], "}"}]}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[CurlyPhi]\), \(\[CircleDot]\)]\)\>\"", 
          ",", 
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(\[CircleDot]\)]\)\>\"", ",", 
          
          RowBox[{"FontSize", "\[Rule]", "18"}]}], "]"}]}], "}"}]}]}], 
    "]"}]}], ";", 
  RowBox[{"outlinedGraphics", "=", 
   RowBox[{"First", "@", 
    RowBox[{"ImportString", "[", 
     RowBox[{
      RowBox[{"ExportString", "[", 
       RowBox[{"analemma18", ",", "\"\<PDF\>\""}], "]"}], ",", "\"\<PDF\>\"", 
      ",", 
      RowBox[{"\"\<TextMode\>\"", "\[Rule]", "\"\<Outlines\>\""}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.548870866402246*^9, 3.548870867079973*^9}, {
   3.548870930578147*^9, 3.5488709482811823`*^9}, {3.5488710489086323`*^9, 
   3.5488710535562468`*^9}, {3.548871280260975*^9, 3.5488713449526653`*^9}, {
   3.548871454620412*^9, 3.548871509804728*^9}, {3.54887154102752*^9, 
   3.548871548875386*^9}, {3.548871691850004*^9, 3.5488716945726223`*^9}, {
   3.548871725386258*^9, 3.5488717443158092`*^9}, {3.548871778683792*^9, 
   3.548871813584478*^9}, 3.5488718550886517`*^9, 3.5488718879063883`*^9, {
   3.548872066658245*^9, 3.5488720930686007`*^9}, 3.5488732825371647`*^9, {
   3.548874314150703*^9, 3.548874338553933*^9}, {3.548874420041986*^9, 
   3.548874425025112*^9}, {3.5488744632423353`*^9, 3.548874568277856*^9}, {
   3.54887463525842*^9, 3.5488746504978733`*^9}, {3.548874851458455*^9, 
   3.548874918073307*^9}, 3.548875445119771*^9, 3.5488911506427803`*^9, {
   3.54889120471522*^9, 3.548891205065248*^9}, {3.548891298078926*^9, 
   3.548891299748208*^9}, {3.548891357532755*^9, 3.548891360772544*^9}, {
   3.5488950099515963`*^9, 3.548895019884223*^9}, {3.548905024150382*^9, 
   3.548905024310938*^9}, 3.548908792811338*^9, {3.54890884784156*^9, 
   3.548908867887472*^9}, {3.5489091131430473`*^9, 3.548909113559556*^9}, {
   3.548909159273295*^9, 3.548909199178141*^9}, {3.5489670404749193`*^9, 
   3.548967084987459*^9}, {3.548967133315597*^9, 3.548967155513711*^9}, {
   3.548967200551695*^9, 3.5489672013148823`*^9}, {3.548967592714485*^9, 
   3.548967597077236*^9}, {3.548967663135725*^9, 3.548967663633499*^9}, {
   3.548967786624813*^9, 3.548967808044323*^9}, {3.5489937179697638`*^9, 
   3.548993725240467*^9}, {3.548997699263834*^9, 3.548997705253951*^9}, {
   3.549001720448773*^9, 3.549001724264241*^9}, {3.5490030733597403`*^9, 
   3.549003106569915*^9}, {3.5490031578017263`*^9, 3.5490032583246183`*^9}, {
   3.5490033030911303`*^9, 3.5490033036552753`*^9}, {3.5490036311305857`*^9, 
   3.549003677883095*^9}, {3.549003714640926*^9, 3.5490037397472258`*^9}, {
   3.549003797873349*^9, 3.549003826344432*^9}, {3.549003911729384*^9, 
   3.5490039536925697`*^9}, {3.5491441658727913`*^9, 3.549144167750622*^9}, 
   3.54914430107684*^9, {3.5492015490221853`*^9, 3.549201561709935*^9}}],

Cell["\<\
*** End of notebook.  Last modified: 22 Mar. 2013 ***\
\>", "Text",
 CellChangeTimes->{{3.5529209943812838`*^9, 3.5529210307758493`*^9}, {
   3.552921664899295*^9, 3.552921672644203*^9}, 3.553011562386004*^9, {
   3.55309681477949*^9, 3.5530968152635593`*^9}, 3.553179401160729*^9, {
   3.5729602098351955`*^9, 3.572960218742811*^9}, {3.5729619134829874`*^9, 
   3.5729619144969893`*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{895, 933},
WindowMargins->{{Automatic, 63}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{Automatic, Automatic},
"PostScriptOutputFile"->""},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"9.0 for Microsoft Windows (32-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 275, 3, 101, "Title"],
Cell[845, 27, 869, 15, 57, "Subsubtitle"],
Cell[1717, 44, 611, 11, 49, "Text"],
Cell[CellGroupData[{
Cell[2353, 59, 181, 2, 86, "Section"],
Cell[2537, 63, 292, 5, 30, "Text"],
Cell[2832, 70, 552, 9, 46, "Input"],
Cell[3387, 81, 577, 9, 30, "Text"],
Cell[3967, 92, 1045, 20, 31, "Input"],
Cell[5015, 114, 220, 4, 30, "Text"],
Cell[5238, 120, 1188, 33, 46, "Input"],
Cell[6429, 155, 495, 9, 30, "Text"],
Cell[6927, 166, 1201, 21, 46, "Input"],
Cell[8131, 189, 344, 6, 30, "Text"],
Cell[8478, 197, 420, 10, 31, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8935, 212, 161, 2, 86, "Section"],
Cell[9099, 216, 460, 8, 49, "Text"],
Cell[9562, 226, 783, 19, 46, "Input"],
Cell[10348, 247, 2761, 76, 136, "Input"],
Cell[13112, 325, 419, 7, 30, "Text"],
Cell[13534, 334, 1134, 26, 59, "Input"],
Cell[14671, 362, 164, 3, 30, "Text"],
Cell[14838, 367, 1038, 28, 88, "Input"],
Cell[15879, 397, 120, 1, 30, "Text"],
Cell[16002, 400, 1450, 26, 31, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17489, 431, 166, 2, 86, "Section"],
Cell[17658, 435, 253, 5, 30, "Text"],
Cell[17914, 442, 208, 5, 46, "Input"],
Cell[18125, 449, 108, 1, 30, "Text"],
Cell[18236, 452, 519, 14, 31, "Input"],
Cell[18758, 468, 552, 9, 49, "Text"],
Cell[19313, 479, 613, 15, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19963, 499, 207, 3, 86, "Section"],
Cell[20173, 504, 251, 5, 30, "Text"],
Cell[20427, 511, 2516, 57, 103, "Input"],
Cell[22946, 570, 248, 5, 30, "Text"],
Cell[23197, 577, 396, 10, 55, "Input"],
Cell[23596, 589, 425, 7, 49, "Text"],
Cell[24024, 598, 2179, 43, 75, "Input"],
Cell[26206, 643, 1989, 39, 75, "Input"],
Cell[28198, 684, 2140, 41, 75, "Input"],
Cell[30341, 727, 1864, 37, 75, "Input"],
Cell[32208, 766, 3838, 65, 75, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36083, 836, 168, 2, 86, "Section"],
Cell[36254, 840, 347, 7, 49, "Text"],
Cell[36604, 849, 3063, 78, 152, "Input"],
Cell[39670, 929, 227, 4, 30, "Text"],
Cell[39900, 935, 433, 12, 46, "Input"],
Cell[40336, 949, 459, 12, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40832, 966, 216, 3, 86, "Section"],
Cell[41051, 971, 281, 6, 30, "Text"],
Cell[41335, 979, 504, 12, 48, "Input"],
Cell[41842, 993, 332, 6, 49, "Text"],
Cell[42177, 1001, 2190, 53, 116, "Input"],
Cell[44370, 1056, 110, 1, 30, "Text"],
Cell[44483, 1059, 516, 15, 46, "Input"],
Cell[45002, 1076, 515, 15, 46, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45554, 1096, 198, 3, 86, "Section"],
Cell[45755, 1101, 285, 10, 30, "Text"],
Cell[46043, 1113, 2910, 79, 159, "Input"],
Cell[48956, 1194, 167, 2, 30, "Text"],
Cell[49126, 1198, 2043, 49, 72, "Input"],
Cell[51172, 1249, 228, 5, 30, "Text"],
Cell[51403, 1256, 3931, 80, 92, "Input"],
Cell[55337, 1338, 3868, 79, 132, "Input"],
Cell[59208, 1419, 3905, 80, 132, "Input"],
Cell[63116, 1501, 135, 3, 30, "Text"],
Cell[63254, 1506, 1304, 25, 31, "Input"],
Cell[64561, 1533, 4024, 81, 132, "Input"],
Cell[68588, 1616, 398, 7, 30, "Text"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

